GPU-Accelerated Counterfactual Regret Minimization

Counterfactual regret minimization is a family of algorithms of no-regret learning dynamics capable of solving large-scale imperfect information games. We propose implementing this algorithm as a series of dense and sparse matrix and vector operations, thereby making it highly parallelizable for a graphical processing unit, at a cost of higher memory usage. Our experiments show that our implementation performs up to about 401.2 times faster than OpenSpiel's Python implementation and, on an expanded set of games, up to about 203.6 times faster than OpenSpiel's C++ implementation and the speedup becomes more pronounced as the size of the game being solved grows.

==> scripts/bar.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt
import numpy as np

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
PYTHON_PATH = DATA_PATH / 'python.jsonl'
CPP_PATH = DATA_PATH / 'cpp.jsonl'
CPU_PATH = DATA_PATH / 'cpu.jsonl'
GPU_PATH = DATA_PATH / 'gpu.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 15
    xticks = (
        'OpenSpiel\n(Python)',
        'OpenSpiel\n(C++)',
        'Ours\n(CPU)',
        'Ours\n(GPU)',
    )
    colors = 'tab:blue', 'tab:green', 'tab:orange', 'tab:red'

    with (
            open(PYTHON_PATH) as python_reader,
            open(CPP_PATH) as cpp_reader,
            open(CPU_PATH) as cpu_reader,
            open(GPU_PATH) as gpu_reader,
    ):
        for python, cpp, cpu, gpu in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game']

            game_name = python['game']
            python = python['average_iteration_time']
            cpp = cpp['average_iteration_time']
            cpu = cpu['average_iteration_time']
            gpu = gpu['average_iteration_time']

            plt.figure()
            plt.bar(xticks, [python, cpp, cpu, gpu], color=colors)
            plt.ylabel('Avg. Runtime (s)')
            plt.title(game_name)
            plt.gcf().set_tight_layout(True)

            if game_name == 'kuhn_poker(players=3)':
                game_name = 'kuhn_poker_3'

            plt.savefig(FIGURES_PATH / 'bars' / f'{game_name}.pdf')


if __name__ == '__main__':
    main()


==> scripts/plot.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
PYTHON_PATH = DATA_PATH / 'python.jsonl'
CPP_PATH = DATA_PATH / 'cpp.jsonl'
CPU_PATH = DATA_PATH / 'cpu.jsonl'
GPU_PATH = DATA_PATH / 'gpu.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 18

    with (
            open(PYTHON_PATH) as python_reader,
            open(CPP_PATH) as cpp_reader,
            open(CPU_PATH) as cpu_reader,
            open(GPU_PATH) as gpu_reader,
    ):
        for python, cpp, cpu, gpu in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game']

            game_name = python['game']
            iterations = range(len(python['iteration_timestamps']))

            plt.figure()
            plt.plot(
                iterations,
                python['iteration_timestamps'],
                label='OpenSpiel (Python)',
                color='tab:blue',
            )
            plt.plot(
                iterations,
                cpp['iteration_timestamps'],
                label='OpenSpiel (C++)',
                color='tab:green',
            )
            plt.plot(
                iterations,
                cpu['iteration_timestamps'],
                label='Ours (CPU)',
                color='tab:orange',
            )
            plt.plot(
                iterations,
                gpu['iteration_timestamps'],
                label='Ours (GPU)',
                color='tab:red',
            )
            plt.xlabel('# Iterations')
            plt.ylabel('Runtime (s)')
            plt.title(game_name)
            plt.legend()
            plt.gcf().set_tight_layout(True)

            if game_name == 'kuhn_poker(players=3)':
                game_name = 'kuhn_poker_3'

            plt.savefig(FIGURES_PATH / 'plots' / f'{game_name}.pdf')


if __name__ == '__main__':
    main()


==> scripts/space.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
CUDA_PATH = DATA_PATH / 'cuda.jsonl'
CUDA32_PATH = DATA_PATH / 'cuda32.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 18
    values = []
    values32 = []

    with (
            open(CUDA_PATH) as cuda_reader,
            open(CUDA32_PATH) as cuda32_reader,
    ):
        for row in cuda_reader:
            value = (
                row['game'],
                row['node_count'],
                row['byte_count'] / 1000000,
            )

            values.append(value)

        for row in cuda32_reader:
            value32 = (
                row['game'],
                row['node_count'],
                row['byte_count'] / 1000000,
            )

            values32.append(value32)

    values.sort(key=lambda x: x[1])
    game_names, node_counts, byte_counts = zip(*values)
    values32.sort(key=lambda x: x[1])
    game_names32, node_counts32, byte_counts32 = zip(*values32)

    plt.figure(figsize=(12,6))
    plt.plot(node_counts, byte_counts, label='64-bit', color='#76B900')
    plt.plot(node_counts32, byte_counts32, label='32-bit', color='green')
    plt.xlabel('Game Size (# Nodes)')
    plt.ylabel('Total Allocated CUDA Memory (MB)')
    plt.yscale('log')
    plt.xscale('log')
    plt.legend()
    plt.title('Space vs. Game Size')
    plt.gcf().set_tight_layout(True)
    plt.savefig(FIGURES_PATH / 'space.pdf')


if __name__ == '__main__':
    main()


==> scripts/tables.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import sem
import builtins

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
PYTHON_PATH = DATA_PATH / 'python.jsonl'
CPP_PATH = DATA_PATH / 'cpp.jsonl'
CPU_PATH = DATA_PATH / 'cpu.jsonl'
GPU_PATH = DATA_PATH / 'gpu.jsonl'
GPU32_PATH = DATA_PATH / 'gpu32.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 15
    xticks = (
        'OpenSpiel\n(Python)',
        'OpenSpiel\n(C++)',
        'Ours\n(CPU)',
        'Ours\n(GPU)',
    )
    colors = 'tab:blue', 'tab:green', 'tab:orange', 'tab:red'
    games = (
		'tiny_hanabi',
		'kuhn_poker',
		'kuhn_poker(players=3)',
		'first_sealed_auction',
		'leduc_poker',
		'tiny_bridge_2p',
		'liars_dice',
		'tic_tac_toe',
    )

    with (
            open(PYTHON_PATH) as python_reader,
            open(CPP_PATH) as cpp_reader,
            open(CPU_PATH) as cpu_reader,
            open(GPU_PATH) as gpu_reader,
            open(GPU32_PATH) as gpu32_reader,
    ):
        python_reader = sorted(python_reader, key=lambda x: games.index(x['game']))
        cpp_reader = sorted(cpp_reader, key=lambda x: games.index(x['game']))
        cpu_reader = sorted(cpu_reader, key=lambda x: games.index(x['game']))
        gpu_reader = sorted(gpu_reader, key=lambda x: games.index(x['game']))
        gpu32_reader = sorted(gpu32_reader, key=lambda x: games.index(x['game']))

        def sub_parse(stuff):
            mean_ = stuff['average_iteration_time'] * 1000
            stderr = sem(np.diff(stuff['iteration_timestamps']) * 1000).item()

            return f'{mean_:.3f} ({stderr:.2f})'

        def parse(*stuffs):
            i = stuffs.index(min(stuffs, key=lambda x: x['average_iteration_time']))
            stuffs = [sub_parse(s) for s in stuffs]

            stuffs[i] = '\\textbf{' + stuffs[i] + '}'

            return ' & '.join(stuffs)

        for python, cpp, cpu, gpu, gpu32 in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
                gpu32_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game'] == gpu32['game']

            game_name = python['game']

            print('\\texttt{' + game_name.replace('_', '\\_') + '}', parse(python, cpp, cpu, gpu, gpu32) + ' \\\\', sep=' & ')
            print('\\hline')

        print()
        print()
        print()

        def parse(ours, theirs):
            if ours >= theirs:
                return f'{-ours / theirs:.1f}'
            else:
                return f'{theirs / ours:.1f}'

        for python, cpp, cpu, gpu, gpu32 in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
                gpu32_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game'] == gpu32['game']

            game_name = python['game']
            python = python['average_iteration_time']
            cpp = cpp['average_iteration_time']
            cpu = cpu['average_iteration_time']
            gpu = gpu['average_iteration_time']
            gpu32 = gpu32['average_iteration_time']

            print('\\texttt{' + game_name.replace('_', '\\_') + '}', parse(cpu, python), parse(gpu, python), parse(gpu32, python), parse(cpu, cpp), parse(gpu, cpp), parse(gpu32, cpp) + ' \\\\', sep=' & ')
            print('\\hline')


if __name__ == '__main__':
    main()



==> scripts/tables2.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import sem
import builtins

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
CPP_PATH = DATA_PATH / 'battleship-cpp.jsonl'
GPU_PATH = DATA_PATH / 'battleship-gpu.jsonl'
GPU32_PATH = DATA_PATH / 'battleship-gpu32.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 15
    xticks = (
        'OpenSpiel\n(C++)',
        'Ours\n(GPU)',
    )
    colors = 'tab:green', 'tab:red'
    games = (
        'battleship(board_width=2,board_height=2,ship_sizes=[1],ship_values=[1],num_shots=2)',
        'battleship(board_width=2,board_height=2,ship_sizes=[1;2],ship_values=[1;1],num_shots=2)',
        'battleship(board_width=2,board_height=2,ship_sizes=[1],ship_values=[1],num_shots=3)',
        'battleship(board_width=2,board_height=3,ship_sizes=[1],ship_values=[1],num_shots=2)',
        'battleship(board_width=2,board_height=2,ship_sizes=[1;2],ship_values=[1;1],num_shots=3)',
        'battleship(board_width=3,board_height=3,ship_sizes=[1],ship_values=[1],num_shots=2)',
        'battleship(board_width=2,board_height=3,ship_sizes=[1],ship_values=[1],num_shots=3)',
        'battleship(board_width=3,board_height=4,ship_sizes=[1],ship_values=[1],num_shots=2)',
        'battleship(board_width=4,board_height=4,ship_sizes=[1],ship_values=[1],num_shots=2)',
        'battleship(board_width=2,board_height=3,ship_sizes=[1],ship_values=[1],num_shots=4)',
        'battleship(board_width=3,board_height=3,ship_sizes=[1;2],ship_values=[1;1],num_shots=2)',
        'battleship(board_width=4,board_height=5,ship_sizes=[1],ship_values=[1],num_shots=2)',
    )

    with (
            open(CPP_PATH) as cpp_reader,
            open(GPU_PATH) as gpu_reader,
            open(GPU32_PATH) as gpu32_reader,
    ):
        cpp_reader = sorted(cpp_reader, key=lambda x: games.index(x['game']))
        gpu_reader = sorted(gpu_reader, key=lambda x: games.index(x['game']))
        gpu32_reader = sorted(gpu32_reader, key=lambda x: games.index(x['game']))

        def sub_parse(stuff):
            mean_ = np.diff(stuff['iteration_timestamps'])[:10].mean().item() * 1000
            stderr = sem(np.diff(stuff['iteration_timestamps'])[:10] * 1000).item()

            return f'{mean_:.3f} ({stderr:.2f})'

        def parse(*stuffs):
            i = stuffs.index(min(stuffs, key=lambda x: np.diff(x['iteration_timestamps'])[:10].mean().item()))
            stuffs = [sub_parse(s) for s in stuffs]

            stuffs[i] = '\\textbf{' + stuffs[i] + '}'

            return ' & '.join(stuffs)

        for cpp, gpu, gpu32 in zip(
                cpp_reader,
                gpu_reader,
                gpu32_reader,
        ):
            assert cpp['game'] == gpu['game'] == gpu32['game']

            game_name = cpp['game']

            print('\\texttt{' + game_name.replace('_', '\\_') + '}', parse(cpp, gpu, gpu32) + ' \\\\', sep=' & ')
            print('\\hline')

        print()
        print()
        print()

        def parse(ours, theirs):
            if ours >= theirs:
                return f'{-ours / theirs:.1f}'
            else:
                return f'{theirs / ours:.1f}'

        for cpp, gpu, gpu32 in zip(
                cpp_reader,
                gpu_reader,
                gpu32_reader,
        ):
            assert cpp['game'] == gpu['game']

            game_name = cpp['game']
            cpp = np.diff(cpp['iteration_timestamps'])[:10].mean().item()
            gpu = np.diff(gpu['iteration_timestamps'])[:10].mean().item()
            gpu32 = np.diff(gpu32['iteration_timestamps'])[:10].mean().item()

            print('\\texttt{' + game_name.replace('_', '\\_') + '}', parse(gpu, cpp), parse(gpu32, cpp) + ' \\\\', sep=' & ')
            print('\\hline')


if __name__ == '__main__':
    main()


==> scripts/time.py <==
from pathlib import Path

from jsonlines import open
import matplotlib.pyplot as plt

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
PYTHON_PATH = DATA_PATH / 'python.jsonl'
CPP_PATH = DATA_PATH / 'cpp.jsonl'
CPU_PATH = DATA_PATH / 'cpu.jsonl'
GPU_PATH = DATA_PATH / 'gpu.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 18
    values = []

    with (
            open(PYTHON_PATH) as python_reader,
            open(CPP_PATH) as cpp_reader,
            open(CPU_PATH) as cpu_reader,
            open(GPU_PATH) as gpu_reader,
    ):
        for python, cpp, cpu, gpu in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game']

            value = (
                cpu['game'],
                cpu['node_count'],
                python['average_iteration_time'],
                cpp['average_iteration_time'],
                cpu['average_iteration_time'],
                gpu['average_iteration_time'],
            )
            values.append(value)

    values.sort(key=lambda x: x[1])
    game_names, sizes, pythons, cpps, cpus, gpus = zip(*values)

    plt.figure(figsize=(18,6))
    plt.plot(sizes, pythons, label='OpenSpiel (Python)', color='tab:blue')
    plt.plot(sizes, cpps, label='OpenSpiel (C++)', color='tab:green')
    plt.plot(sizes, cpus, label='Ours (CPU)', color='tab:orange')
    plt.plot(sizes, gpus, label='Ours (GPU)', color='tab:red')
    plt.xlabel('Game Size (# Nodes)')
    plt.ylabel('Average Iteration Runtime (s)')
    plt.yscale('log')
    plt.xscale('log')
    plt.title('Time vs. Game Size')
    plt.legend()
    plt.gcf().set_tight_layout(True)
    plt.savefig(FIGURES_PATH / 'time.pdf')


if __name__ == '__main__':
    main()


==> scripts/time2.py <==
from pathlib import Path

from jsonlines import open
import numpy as np
import matplotlib.pyplot as plt

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
CPP_PATH = DATA_PATH / 'battleship-cpp.jsonl'
GPU_PATH = DATA_PATH / 'battleship-gpu.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 18
    values = []

    with (
            open(CPP_PATH) as cpp_reader,
            open(GPU_PATH) as gpu_reader,
    ):
        for cpp, gpu in zip(cpp_reader, gpu_reader):
            assert cpp['game'] == gpu['game']

            value = (
                gpu['game'],
                gpu['node_count'],
                np.diff(cpp['iteration_timestamps'])[:10].mean().item(),
                np.diff(gpu['iteration_timestamps'])[:10].mean().item(),
            )
            values.append(value)

    values.sort(key=lambda x: x[1])
    game_names, sizes, cpps, gpus = zip(*values)

    for g in game_names:
        print(repr(g))

    plt.figure(figsize=(20,6))
    plt.plot(sizes, cpps, label='OpenSpiel (C++)', color='tab:green')
    plt.plot(sizes, gpus, label='Ours (GPU)', color='tab:red')
    plt.xlabel('Game Size (# Nodes)')
    plt.ylabel('Average Iteration Runtime (s)')
    plt.yscale('log')
    plt.xscale('log')
    plt.title('Time vs. Game Size')
    plt.legend()
    plt.gcf().set_tight_layout(True)
    plt.savefig(FIGURES_PATH / 'time2.pdf')


if __name__ == '__main__':
    main()



==> scripts/time3.py <==
from pathlib import Path

from jsonlines import open
import numpy as np
import matplotlib.pyplot as plt

PROJECT_ROOT = Path(__file__).parent.parent
FIGURES_PATH = PROJECT_ROOT / 'figures'
DATA_PATH = PROJECT_ROOT / 'data'
PYTHON_PATH = DATA_PATH / 'python.jsonl'
CPP_PATH = DATA_PATH / 'cpp.jsonl'
CPU_PATH = DATA_PATH / 'cpu.jsonl'
GPU_PATH = DATA_PATH / 'gpu.jsonl'
GPU32_PATH = DATA_PATH / 'gpu32.jsonl'
CPP2_PATH = DATA_PATH / 'battleship-cpp.jsonl'
GPU2_PATH = DATA_PATH / 'battleship-gpu.jsonl'
GPU232_PATH = DATA_PATH / 'battleship-gpu32.jsonl'


def main() -> None:
    plt.rcParams['font.size'] = 18
    values = []

    with (
            open(PYTHON_PATH) as python_reader,
            open(CPP_PATH) as cpp_reader,
            open(CPU_PATH) as cpu_reader,
            open(GPU_PATH) as gpu_reader,
            open(GPU32_PATH) as gpu32_reader,
    ):
        for python, cpp, cpu, gpu, gpu32 in zip(
                python_reader,
                cpp_reader,
                cpu_reader,
                gpu_reader,
                gpu32_reader,
        ):
            assert python['game'] == cpp['game'] == cpu['game'] == gpu['game'] == gpu32['game']

            value = (
                cpu['game'],
                cpu['node_count'],
                python['average_iteration_time'],
                cpp['average_iteration_time'],
                cpu['average_iteration_time'],
                gpu['average_iteration_time'],
                gpu32['average_iteration_time'],
            )
            values.append(value)

    values.sort(key=lambda x: x[1])
    game_names, sizes, pythons, cpps, cpus, gpus, gpu32s = zip(*values)

    plt.figure(figsize=(18,7))
    plt.plot(sizes, pythons, label='E1: OpenSpiel (Python)', color='tab:blue')
    plt.plot(sizes, cpps, label='E1: OpenSpiel (C++)', color='tab:green')
    plt.plot(sizes, cpus, label='E1: Ours (CPU)', color='tab:orange')
    plt.plot(sizes, gpus, label='E1: Ours (GPU-64)', color='tab:red')
    plt.plot(sizes, gpu32s, label='E1: Ours (GPU-32)', color='tab:gray')

    values = []

    with (
            open(CPP2_PATH) as cpp_reader,
            open(GPU2_PATH) as gpu_reader,
            open(GPU232_PATH) as gpu32_reader,
    ):
        for cpp, gpu, gpu32 in zip(cpp_reader, gpu_reader, gpu32_reader):
            assert cpp['game'] == gpu['game'] == gpu32['game']

            value = (
                gpu['game'],
                gpu['node_count'],
                np.diff(cpp['iteration_timestamps'])[:10].mean().item(),
                np.diff(gpu['iteration_timestamps'])[:10].mean().item(),
                np.diff(gpu32['iteration_timestamps'])[:10].mean().item(),
            )
            values.append(value)

    values.sort(key=lambda x: x[1])
    game_names, sizes, cpps, gpus, gpu32s = zip(*values)

    plt.plot(sizes, cpps, label='E2: OpenSpiel (C++)', color='darkgreen')
    plt.plot(sizes, gpus, label='E2: Ours (GPU-64)', color='darkred')
    plt.plot(sizes, gpu32s, label='E2: Ours (GPU-32)', color='black')

    plt.xlabel('Game Size (# Nodes)')
    plt.ylabel('Average Iteration Runtime (s)')
    plt.yscale('log')
    plt.xscale('log')
    plt.title('Time vs. Game Size')
    plt.legend()
    plt.gcf().set_tight_layout(True)
    plt.savefig(FIGURES_PATH / 'time3.pdf')


if __name__ == '__main__':
    main()

